SIO-Mapper: A Framework for Lane-Level HD Map Construction Using Satellite Images and OpenStreetMap with No On-Site Visits

High-definition (HD) maps, particularly those containing lane-level information regarded as ground truth, are crucial for vehicle localization research. Traditionally, constructing HD maps requires highly accurate sensor measurements collection from the target area, followed by manual annotation to assign semantic information. Consequently, HD maps are limited in terms of geographic coverage. To tackle this problem, in this paper, we propose SIO-Mapper, a novel lane-level HD map construction framework that constructs city-scale maps without physical site visits by utilizing satellite images and OpenStreetmap data. One of the key contributions of SIO-Mapper is its ability to extract lane information more accurately by introducing SIO-Net, a novel deep learning network that integrates features from satellite image and OpenStreetmap using both Transformer-based and convolution-based encoders. Furthermore, to overcome challenges in merging lanes over large areas, we introduce a novel lane integration methodology that combines cluster-based and graph-based approaches. This algorithm ensures the seamless aggregation of lane segments with high accuracy and coverage, even in complex road environments. We validated SIO-Mapper on the Naver Labs Open Dataset and NuScenes dataset, demonstrating better performance in various environments including Korea, the United States, and Singapore compared to the state-of-the-art lane-level HD mapconstruction methods.

==> fig_src/image.sh <==
#!/bin/bash

FILES=("yeouido_map.pdf" "pangyo_map.pdf" "magok_map.pdf" "sangam_map.pdf")

for FILE in "${FILES[@]}"; do
    BASENAME=$(basename "$FILE" .pdf)
    echo "📄 Processing $FILE..."

    # 1. PDF → PNG 이미지 추출 (150 DPI)
    pdftoppm -r 150 "$FILE" "${BASENAME}_page" -png

    # 2. PNG → 리사이징 (50% 크기로)
    for IMG in ${BASENAME}_page*.png; do
        convert "$IMG" -resize 50% "${IMG%.png}_resized.png"
        rm "$IMG"  # 원본 PNG 삭제
    done

    # 3. 리사이즈된 PNG → PDF로 재결합
    convert "${BASENAME}_page"*"_resized.png" "${BASENAME}_compressed.pdf"

    # 4. 정리
    rm "${BASENAME}_page"*"_resized.png"

    echo "✅ ${BASENAME}_compressed.pdf created!"
done

echo "🎉 All done!"
